Critical percolation on the kagome hypergraph

We study the percolation critical surface of the kagome lattice in which each triangle is allowed an arbitrary connectivity. Using the method of critical polynomials, we find points along this critical surface to high precision. This kagome hypergraph contains many unsolved problems as special cases, including bond percolation on the kagome and $(3,12^2)$ lattices, and site percolation on the hexagonal, or honeycomb, lattice, as well as a single point for which there is an exact solution. We are able to compute enough points along the critical surface to find a very accurate fit, essentially a Taylor series about the exact point, that allows estimations of the critical point of any system that lies on the surface to precision rivaling Monte Carlo and traditional techniques of similar accuracy. We find also that this system sheds light on some of the surprising aspects of the method of critical polynomials, such as why it is so accurate for certain problems, like the kagome and $(3,12^2)$ lattices. The bond percolation critical points of these lattices can be found to 17 and 18 digits, respectively, because they are in close proximity, in a sense that can be made quantitative, to the exact point on the critical surface. We also discuss in detail a parallel implementation of the method which we use here for a few calculations.

==> Kagome_hypergraph_SJZ.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    105299,       2404]
NotebookOptionsPosition[    101579,       2354]
NotebookOutlinePosition[    101918,       2369]
CellTagsIndexPosition[    101875,       2366]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Included", " ", "as", " ", "supplemental", " ", "data", " ", "for", " ", 
    "Scullard"}], ",", " ", 
   RowBox[{"Jacobsen", " ", "and", " ", "Ziff", " ", "2020"}], ",", " ", 
   RowBox[{
   "Critical", " ", "percolation", " ", "on", " ", "the", " ", "kagome", " ", 
    "hypergraph"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.808014736049638*^9, 
  3.80801476511595*^9}},ExpressionUUID->"bfe73750-bbd3-4a29-a0a6-\
d4f14ea09846"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"P0", "=", "0"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.4494897427831780981972840747058913919659474806566701284326925672509603\
774573150265398594331046402348134914975958159"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.4462951925203576846547658374249839013132201454670377378686913115173925\
7230751847058137887577663313179547025943840481"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.4459731205419803790291121952638496863556121930609558800942625224960840\
4438244925423727608487139071951055622953593326"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.4459219285542235758490286574929737927102076493160689056415079832684637\
2775848686821192360199616910142350380368084447"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "5", "]"}], "=", 
     "0.4459105467921383721272099893559497114682090066978738485860205970508896\
5413135799711985393561346696336886590399090779"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.4459073301445509984975623730380718172773363079972096421378026082447553\
5949912174347155760142109964430550742280234863"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.4459062503866979113332174789754596896161203512060987713190349465067336\
3594030123985811063449936854214919990382221216"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.4459058378612566288699827053448034338944602497835660750823118925130199\
7051502295194532864995772304614715071272036291"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.44590566340495185162979281336266801283661284205534371390425"}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "10", "]"}], "=", 
     "0.445905583310639506366505745202741125440562958965377906653"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "11", "]"}], "=", 
     "0.4459055439545398465312834684411819151357047741512856544"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.783472072461502*^9, 3.783472087143774*^9}, {
   3.783472132228101*^9, 3.783472164151662*^9}, {3.7834722076881247`*^9, 
   3.78347221299198*^9}, {3.783472413829636*^9, 3.783472415441298*^9}, {
   3.783473398543006*^9, 3.78347340350746*^9}, {3.7834813737327423`*^9, 
   3.783481382930181*^9}, 3.7834838571525*^9, {3.783521465257428*^9, 
   3.783521471619233*^9}, {3.7888175516219053`*^9, 3.788817563207344*^9}, {
   3.7930383693529663`*^9, 3.7930383708779373`*^9}, {3.793038420410089*^9, 
   3.793038429359395*^9}, {3.804523568852476*^9, 
   3.804523602759182*^9}},ExpressionUUID->"89ed2810-b507-4d68-8de7-\
13c848ace131"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"P0", "=", "0.01"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.4572730663592046513574716577209238389795060837819612851587032705729098\
5425496472076383460364174465789524225575114137"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.4546619003632948660664311024729187038276747550791936547700134208858118\
338330726121895648333148473531672538186454385"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.4544154998455171423104553095474404906212555259377085082200087653782449\
3867994377203368918713103552995105830475959961"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.4543783982200642978942078123349974732297716128619551255603298341957807\
9226190705877292804641820823743343945091392647"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "5", "]"}], "=", 
     "0.4543704661239210634233829627614606432565736606773625525481283966352769\
3886139067352873656178906028091991404218748331"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.4543682855870852285806591986055366381383500034647503841739904693274202\
1101154475950304407932118689631830314791506833"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.4543675682638005629631584198356692564479488965684763113211012753427174\
8697309471330992371191965616400030562373998933"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.4543672983648053097667165174600561000401096061156772245139"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.4543671855737657361905286060925375132255052487445242435828"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7879316861535273`*^9, 3.787931686250298*^9}, 
   3.7880189009367456`*^9, {3.7884019303388166`*^9, 3.788401949001553*^9}, {
   3.789564920253419*^9, 3.7895649267286463`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"ad349aa3-d6a9-4615-9031-74afe22a6589"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"P0", "=", "0.02"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.4651185538030919118441636410033448156518225804898302144746112975961639\
8268988491638769734635708932415601166796295317"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.4630419133612178217359246470359162326474431366658245273724596249050598\
5700612408495000890941438374777575234056496422"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.4628590526187072456165469821594321088683049174026293185591901268243909\
5452959234059081146656697618177681836829335571"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.4628330141039729539643852936868049262861892488448510473330551483004896\
2988873121073474348013968319442945726393697311"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "5", "]"}], "=", 
     "0.4628276650977979940733796029597666873489680882210896526522743974072770\
0205261649279555417507068009048425907272757111"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.4628262348533915349236082538259644907111851130416783833805202267375278\
4069571776986154002355490435400727610469739998"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.4628257736233169303133233350608396742950687539183403958785433969248235\
0376011848072325140694541525759613939851119229"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.46282560264153926865350725738603455747350347246772277891674"}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.4628255319998425885181787159122943287852337177658048227957"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7879605309116096`*^9, 3.7879605439410143`*^9}, 
   3.7879605986668653`*^9, 3.7880189096240597`*^9, {3.7883883947374067`*^9, 
   3.788388401209526*^9}, {3.7896834240665817`*^9, 3.789683437453354*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"3c6390fa-6a61-4f0c-a27a-25d1b5a024d2"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"P0", "=", "0.03"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7879605309116096`*^9, 3.7879605439410143`*^9}, 
   3.7879605986668653`*^9, 3.7880065470874233`*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"1f0567dc-834a-4647-aebf-7d99cf00a154"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P3", "[", "1", "]"}], "=", 
   "0.473027144480558884208113814489409792375850091335119906523790621427860886\
31286339838963719361701765422824682054044949"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P3", "[", "2", "]"}], "=", 
   "0.471432323945593854274726595638085104909120472651325823293650382679922716\
68784211161371937499137080460022972189815445"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P3", "[", "3", "]"}], "=", 
   "0.471301694294217147029977753248743141747145023507057822067371158327324850\
85581512826519916481621915827430632517771633"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P3", "[", "4", "]"}], "=", 
   "0.471284135329842718660861565916261899972530846885435359676684956880479649\
68756116475879905799741133535761073861813371"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P3", "[", "5", "]"}], "=", 
   "0.471280672011071643329084516920049960997935773116548048708846545153056922\
4069297599300267774375792803466023163175709"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P3", "[", "6", "]"}], "=", 
   "0.471279771287033234056207533932309632141328597073352430283022758572634891\
28841436286583898442029030224363611601501157"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P3", "[", "7", "]"}], "=", 
   "0.471279486441434592448848689166874762385721511640502289570194540749410195\
31838218825761104867840942619549245707443265"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P3", "[", "8", "]"}], "=", 
   "0.4712793823537823065432039707765608064611848823820558556989"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P3", "[", "9", "]"}], "=", 
   "0.47127933981594216078347093807243701470151603527564147654805"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.787960548052127*^9, 3.7879605843396807`*^9}, {
   3.787960778837372*^9, 3.787960793947926*^9}, {3.787961027161334*^9, 
   3.787961035004771*^9}, 3.787961311497664*^9, {3.787962476537359*^9, 
   3.7879624910654993`*^9}, {3.7879734260293694`*^9, 3.78797344152671*^9}, {
   3.788006550397883*^9, 3.788006632325238*^9}, 3.788006705834775*^9, 
   3.788008189075343*^9, 3.788009141766671*^9, 3.788014204807756*^9, {
   3.788381200621428*^9, 3.788381206493064*^9}, {3.789735622853835*^9, 
   3.7897356416893682`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"b697977d-aa9b-42b6-8ec2-673fbf09ddbe"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"P0", "=", "0.04"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7879605309116096`*^9, 3.7879605439410143`*^9}, 
   3.7879605986668653`*^9, 3.7880065470874233`*^9, 3.7880148040862303`*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"f3b4ae76-e01d-492b-a580-00297c9f31c8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P3", "[", "1", "]"}], "=", 
   "0.480999791753427037352113559469030557545655794013746044256607343465748798\
69674230849349322451515357255012445735971552"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P3", "[", "2", "]"}], "=", 
   "0.479830299307917226138477675948499181666983069740096006247695067931900723\
13134386913486556747758110772862994473455416"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P3", "[", "3", "]"}], "=", 
   "0.479741494829895279786522106452397201179419971407082435178034907170643253\
85031234678371516522955936671244455544561841"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P3", "[", "4", "]"}], "=", 
   "0.479730247542387314865863088942317600224138017170150024026882565375199739\
33140920035509332503012344183151173380256278"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P3", "[", "5", "]"}], "=", 
   "0.479728119090869199182431480926483399228613071103058754464652368109571112\
59639211133831090964605066827743459329497684"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P3", "[", "6", "]"}], "=", 
   "0.479727580624661040670269973798458155859615479755801481192525946942423219\
05894735445566680959167809578932529957335551"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P3", "[", "7", "]"}], "=", 
   "0.479727413561166372717829413443043672420991164531390554990237954892515866\
59195311039444592214997500969118469388419068"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P3", "[", "8", "]"}], "=", 
   "0.4797273533494196669523086722288208562073252308294338245674"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P3", "[", "9", "]"}], "=", 
   "0.4797273289943818269031939307385999649135397179947926522776"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.787960548052127*^9, 3.7879605843396807`*^9}, {
   3.787960778837372*^9, 3.787960793947926*^9}, {3.787961027161334*^9, 
   3.787961035004771*^9}, 3.787961311497664*^9, {3.787962476537359*^9, 
   3.7879624910654993`*^9}, {3.7879734260293694`*^9, 3.78797344152671*^9}, {
   3.788006550397883*^9, 3.788006632325238*^9}, 3.788006705834775*^9, 
   3.788008189075343*^9, 3.788009141766671*^9, 3.788014204807756*^9, {
   3.788014807864625*^9, 3.7880148796412897`*^9}, 3.7880149184298773`*^9, 
   3.788015296768612*^9, 3.788016145401142*^9, 3.788020097608747*^9, {
   3.788358322065605*^9, 3.788358326918737*^9}, {3.788370867390572*^9, 
   3.788370869136017*^9}, {3.78979159644516*^9, 3.789791602628977*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"9c7263fd-768f-4431-82c4-9da9b99dc7fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"P0", "=", "0.05"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.4890374630800581064378207910073259820658945134474327874090095068011095\
4276198220275282592160878991157159657443212088"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.4882330964751753490979186290210980251237272379692521481835068367335243\
7708863427735945022392301725840584074992207752"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.4881766758441292861344444926761188587092124321240996660289377623924408\
494666918745554726389268519486185287828631976"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.4881699555896761314112022967462915281560945117774315614737863458682547\
4114558882528442830960668131018997497955774115"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "5", "]"}], "=", 
     "0.4881687362092203828098061769134452550714641097835030959301244256750376\
0796302010870108789756155727618940819382011891"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.4881684360747738769306642927434158005454152210764282289129266399616484\
9472295668718612106923921233394283697493065182"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.4881683446634799310344584213110651781574030088465146335601163951648358\
1014421654034716032383093898819578532302991737"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.4881683121455690266677986513042103115165306028054965003475963537419047\
1752290210350040371503808586003365705524907508"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.4881682991172954497884858211655296489856584875035516566593"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.783308522634791*^9, 3.783308534471224*^9}, {
   3.783308611611051*^9, 3.783308614841382*^9}, {3.783308649025223*^9, 
   3.783308652151527*^9}, {3.783308690932619*^9, 3.783308693984804*^9}, {
   3.7833087331414757`*^9, 3.783308734848588*^9}, {3.783308993798205*^9, 
   3.7833089990137987`*^9}, {3.7833488779227247`*^9, 
   3.7833489107320623`*^9}, {3.783349547869049*^9, 3.7833495648659277`*^9}, {
   3.783349979449325*^9, 3.783350016596298*^9}, {3.7833500604954433`*^9, 
   3.783350088002021*^9}, {3.78335446684721*^9, 3.783354473394627*^9}, 
   3.783361389848569*^9, {3.783379836446541*^9, 3.783379845574856*^9}, {
   3.789820295737509*^9, 3.789820302029086*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"5365a511-816f-424a-99f1-268d26a6608a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"P0", "=", "0.06"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.4971411401092699947946843552246059848835697753983738488460449683875838\
2770453136036737254109739640737143470807795884"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.4966380758086383472800798636932686184736265663200880339209173566760379\
1278453591629638109116264583564866414291812132"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.4966056063223714823482054372453507927550017123964129202505393901362265\
041273035393590974124924025257073945943575004"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.4966019760732400836078945090757014080164769896492825262437222778297134\
9529006554487880858979428281594186678760318251"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "5", "]"}], "=", 
     "0.4966013448204868419241494923014607377413308890781378251238294207112901\
8611612139110377552839016217430587758114442251"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.4966011935919549309809151126503549892944941250639711960774306251000702\
6901694283295683747372294034732519102219098572"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.4966011483412399647346380977608546455281151395905226070542759588654734\
3171135874453948869645420476764204813232854776"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.49660113243840730346448744006019193713138018727380072179"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.4966011261214551963171552325040100612856271366965874147864"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.783308522634791*^9, 3.783308534471224*^9}, {
   3.783308611611051*^9, 3.783308614841382*^9}, {3.783308649025223*^9, 
   3.783308652151527*^9}, {3.783308690932619*^9, 3.783308693984804*^9}, {
   3.7833087331414757`*^9, 3.783308734848588*^9}, {3.783308993798205*^9, 
   3.7833089990137987`*^9}, {3.7833488779227247`*^9, 
   3.7833489107320623`*^9}, {3.783349547869049*^9, 3.7833495648659277`*^9}, {
   3.783349979449325*^9, 3.783350016596298*^9}, {3.7833500604954433`*^9, 
   3.783350088002021*^9}, {3.78335446684721*^9, 3.783354473394627*^9}, 
   3.783361389848569*^9, {3.783379836446541*^9, 3.783379845574856*^9}, {
   3.788031033947029*^9, 3.788031055322513*^9}, {3.7880311025424013`*^9, 
   3.788031142591486*^9}, 3.788031189066654*^9, 3.78803134895444*^9, 
   3.788032240174972*^9, 3.788036781092968*^9, 3.788358294348628*^9, {
   3.789854498653964*^9, 3.7898545054910097`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"6928d5e5-6422-42ac-bc7f-fc8f093e0c9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"P0", "=", "0.07"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.5053118187672423669028780776229287453327466873779659532016061235818428\
4936347302205128482674731047974291580212021373"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.5050427127675907431965785427726119773747638603153883402825081799767447\
2898336711394718926158369484798797458700015043"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.5050267971800514156307240174291313769704577854115392761347131699276891\
122295431443400329298053306698809845183839194"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.5050251299285912034532268274442495633404445100074029250786946170729801\
7677977949082272661786959984097904253198340868"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "5", "]"}], "=", 
     "0.5050248521692548999575561452512379397918466204763403174941984182357793\
9914863662274153543573298407499482987701427604"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.5050247873565533057412025898815046653358181853636164885527174322769058\
9046656389284507534159453708774793825346989124"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.5050247682824978894647817624989166861043000049930801917346912674234112\
29574355493617384727978549798702229048502246"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.5050247616518851823651008344147106158190610357786285474223"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.505024759037353703997011040097451342834621130937351622989"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.783308522634791*^9, 3.783308534471224*^9}, {
   3.783308611611051*^9, 3.783308614841382*^9}, {3.783308649025223*^9, 
   3.783308652151527*^9}, {3.783308690932619*^9, 3.783308693984804*^9}, {
   3.7833087331414757`*^9, 3.783308734848588*^9}, {3.783308993798205*^9, 
   3.7833089990137987`*^9}, {3.7833488779227247`*^9, 
   3.7833489107320623`*^9}, {3.783349547869049*^9, 3.7833495648659277`*^9}, {
   3.783349979449325*^9, 3.783350016596298*^9}, {3.7833500604954433`*^9, 
   3.783350088002021*^9}, {3.78335446684721*^9, 3.783354473394627*^9}, 
   3.783361389848569*^9, {3.783379836446541*^9, 3.783379845574856*^9}, {
   3.788031033947029*^9, 3.788031055322513*^9}, {3.7880311025424013`*^9, 
   3.788031142591486*^9}, 3.788031189066654*^9, 3.78803134895444*^9, 
   3.788032240174972*^9, 3.788036781092968*^9, {3.788037056873804*^9, 
   3.7880370756899776`*^9}, {3.788037107120574*^9, 3.7880371822337217`*^9}, {
   3.788037236823093*^9, 3.788037277806123*^9}, 3.788037325504567*^9, 
   3.788037505583394*^9, 3.7880430475835543`*^9, 3.788047351884632*^9, 
   3.788117461444004*^9, {3.789910171128256*^9, 3.789910179164145*^9}, 
   3.8045241499435873`*^9},ExpressionUUID->"781cb7e2-31af-4798-bc10-\
940307b62d53"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"P0", "=", "0.08"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.5135505093369039484859629433800623029991987966570089296130472119797979\
0781251726195287590088339696683088453762903643"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.5134446078266890282406609876403610758130104132177217415093544536672101\
2000507824221835264620068636841355583238969071"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.5134388949541517828568064038342430865572380524335438996100199575885798\
9425050683089800748177500122096958243493832314"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.5134383351639922073903780244835093575668205982740892673913851446628653\
3707989629715064470331115980732463281390363117"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "5", "]"}], "=", 
     "0.5134382457977011211623950108281098083799037672090268053241691296715325\
0288771960279111770597118874268314931246324268"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.5134382254626932070495547851802644056469240157080177809457548618951832\
317092873288630163459317550154046650871701227"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.5134382195674153270665929458891626313396123269690521168307583050805070\
9508304901168546319337350544026445748421136017"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.513438217536920323457542207809944997566322959196150361627"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.5134382167408256496396507374515904379747999222080919496773"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.783308522634791*^9, 3.783308534471224*^9}, {
   3.783308611611051*^9, 3.783308614841382*^9}, {3.783308649025223*^9, 
   3.783308652151527*^9}, {3.783308690932619*^9, 3.783308693984804*^9}, {
   3.7833087331414757`*^9, 3.783308734848588*^9}, {3.783308993798205*^9, 
   3.7833089990137987`*^9}, {3.7833488779227247`*^9, 
   3.7833489107320623`*^9}, {3.783349547869049*^9, 3.7833495648659277`*^9}, {
   3.783349979449325*^9, 3.783350016596298*^9}, {3.7833500604954433`*^9, 
   3.783350088002021*^9}, {3.78335446684721*^9, 3.783354473394627*^9}, 
   3.783361389848569*^9, {3.783379836446541*^9, 3.783379845574856*^9}, {
   3.788031033947029*^9, 3.788031055322513*^9}, {3.7880311025424013`*^9, 
   3.788031142591486*^9}, 3.788031189066654*^9, 3.78803134895444*^9, 
   3.788032240174972*^9, 3.788036781092968*^9, {3.788037056873804*^9, 
   3.7880370756899776`*^9}, {3.788037107120574*^9, 3.7880371822337217`*^9}, {
   3.788037236823093*^9, 3.788037277806123*^9}, 3.788037325504567*^9, 
   3.788037505583394*^9, 3.7880430475835543`*^9, {3.788047351884632*^9, 
   3.788047391777637*^9}, {3.7880474484424543`*^9, 3.788047489624288*^9}, 
   3.7880475422079773`*^9, 3.788047750161705*^9, 3.788048471572136*^9, 
   3.788052143858061*^9, 3.788313508461541*^9, {3.789928806306301*^9, 
   3.789928813033885*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"28bf4c89-8fea-4481-9eee-2cd1fa84b480"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"P0", "=", "0.09"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.5218582365292737761859700524250357911557166177160440131278994370409034\
8334752718692436692871356496993969671297924108"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.5218414944826270547262690155167044841667569271614774680928721033202026\
7160895751955532931095782514308835801395443812"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.5218406748757919641406629534518112845952012175096246009310816234192631\
7621227791994526118134645695514161907450822918"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.5218405998539119068059195769931514334037865087691464553021202308314371\
7626884768009782976943308452300285689142065013"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "5", "]"}], "=", 
     "0.5218405883666205239021992281496272371310859589272464299158211117879534\
8074448734795130597232250816060732459478437608"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.5218405858126951531101769884852886392070094206290115228209836987942055\
3605512683669401985141102016116386329466487916"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.5218405850816855621606493184611769054377889399194614221131421426970673\
2679798237967242750377667585023520819007356955"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.5218405848316528961381601972674514659742025620683709181767"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.5218405847339664930827999764250453957293495550833905888688"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.783308522634791*^9, 3.783308534471224*^9}, {
   3.783308611611051*^9, 3.783308614841382*^9}, {3.783308649025223*^9, 
   3.783308652151527*^9}, {3.783308690932619*^9, 3.783308693984804*^9}, {
   3.7833087331414757`*^9, 3.783308734848588*^9}, {3.783308993798205*^9, 
   3.7833089990137987`*^9}, {3.7833488779227247`*^9, 
   3.7833489107320623`*^9}, {3.783349547869049*^9, 3.7833495648659277`*^9}, {
   3.783349979449325*^9, 3.783350016596298*^9}, {3.7833500604954433`*^9, 
   3.783350088002021*^9}, {3.78335446684721*^9, 3.783354473394627*^9}, 
   3.783361389848569*^9, {3.783379836446541*^9, 3.783379845574856*^9}, {
   3.7880218626213818`*^9, 3.788021893747293*^9}, {3.788021971674865*^9, 
   3.788022028034564*^9}, 3.788022116154255*^9, 3.788022338529256*^9, 
   3.788023638267514*^9, 3.788029403737105*^9, 3.788305071253436*^9, {
   3.7899589225024548`*^9, 3.789958930412621*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"2378f38e-927e-45f3-b00d-aea710046d70"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"P0", "=", "0.1"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.5302360395462087179361609805680580957490977872436673441850168187459724\
7970559408930798774444644738479964990632839822"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.5302312453307891282363512001426672064972928347728837353728873014931031\
323432751606075302932357349745470337310863267"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.5302310335513605782964477996535769682835653820618193387337782710637512\
9178230680397565742294596604635662227682029602"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.5302310154562784252195296360866274713444102371790846751277956061938819\
368979184779526127638740583675507106650457364"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "5", "]"}], "=", 
     "0.5302310127931847891249620358025775106496101176874760484856562437600621\
047599810075611087939152043797194333253275064"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.5302310122129321053242060987647536854697110082322468054701650831791384\
7674542605793565531739312575440712747519154947"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.5302310120484310132902046035242118888421290224291320148465943056320108\
2219934750981548597149199516791339682223436346"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.5302310119923843266391402292220513606630475320873364888567116650509506\
4309909862638711253281410705042850793414482303"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.530231011970501550430476626388351228794280600596485123678"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.783308522634791*^9, 3.783308534471224*^9}, {
   3.783308611611051*^9, 3.783308614841382*^9}, {3.783308649025223*^9, 
   3.783308652151527*^9}, {3.783308690932619*^9, 3.783308693984804*^9}, {
   3.7833087331414757`*^9, 3.783308734848588*^9}, {3.783308993798205*^9, 
   3.7833089990137987`*^9}, {3.7833488779227247`*^9, 
   3.7833489107320623`*^9}, {3.783349547869049*^9, 3.7833495648659277`*^9}, {
   3.783349979449325*^9, 3.783350016596298*^9}, {3.7833500604954433`*^9, 
   3.783350088002021*^9}, {3.78335446684721*^9, 3.783354473394627*^9}, 
   3.783361389848569*^9, {3.7833807688517733`*^9, 3.78338077572786*^9}, {
   3.783385837085462*^9, 3.783385872300908*^9}, {3.7834629252227583`*^9, 
   3.783462934201775*^9}, {3.789993153571443*^9, 3.789993169547474*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"59461666-595c-4d3a-ba3a-b15f3eac34ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"P0", "=", "0.11"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.5386849721339895724269279463119858936609713343875693963788799608359276\
0575970698953201790965723177558198074239143677"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.5386118762339002442168840028827841503781104146804588303407538372134927\
1730164529052900064912668660603973296032196236"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.5386089814519709776743939308518850773105206750514916248102081061167692\
0869454804835206084435302390385187226479011633"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.5386087504995284585023836461812134045017548893602133115236844514762444\
8274845878228688783111955064347014804191921753"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "5", "]"}], "=", 
     "0.5386087177004684457665333045105183280192296010621082789484252852666341\
5422635635105397105361480109530584049794420214"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.5386087106643554054928194718495933037367318826796463473014046971789986\
4563565141190004485607425128930152944745194123"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.5386087086799953903140473067832583908161095153812841416938"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.5386087080038560362878926593551479699370332799883356955308"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.5386087077391028811990735352695981777819306302750340872664"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.783308522634791*^9, 3.783308534471224*^9}, {
   3.783308611611051*^9, 3.783308614841382*^9}, {3.783308649025223*^9, 
   3.783308652151527*^9}, {3.783308690932619*^9, 3.783308693984804*^9}, {
   3.7833087331414757`*^9, 3.783308734848588*^9}, {3.783308993798205*^9, 
   3.7833089990137987`*^9}, {3.7833488779227247`*^9, 
   3.7833489107320623`*^9}, {3.783349547869049*^9, 3.7833495648659277`*^9}, {
   3.783349979449325*^9, 3.783350016596298*^9}, {3.7833500604954433`*^9, 
   3.783350088002021*^9}, {3.78335446684721*^9, 3.783354473394627*^9}, 
   3.783361389848569*^9, {3.7833807688517733`*^9, 3.78338077572786*^9}, {
   3.783385837085462*^9, 3.783385872300908*^9}, {3.7834629252227583`*^9, 
   3.783462934201775*^9}, {3.7880524530300817`*^9, 3.788052516201679*^9}, 
   3.788052558138069*^9, 3.788052772752768*^9, 3.7880531418942213`*^9, 
   3.788093259805097*^9, 3.7881270557355223`*^9, 3.788266435189822*^9, {
   3.790101450167447*^9, 3.7901014659761066`*^9}, 
   3.804524160966428*^9},ExpressionUUID->"57e4aa70-f614-49b9-8dae-\
cfccccac9880"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"P0", "=", "0.12"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.5472061026271580144266350473054618823724408400095032105449155817439822\
119913883039895815039493267834045895432416768"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.5469815486410099509077819486676945603646056342684030594830796797125439\
8655209565372189498803068358830263985820359618"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.5469736353819058433787736894476871071770295492742407230387373457892893\
917571248109008010746387500007356551350550152"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.5469730446664326606125644977990479875413650033282301017127164063705228\
948438808392985718188133604133434614565822371"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "5", "]"}], "=", 
     "0.5469729631682658497266054984225207654939992836204381812015017887942242\
1094329937703608789152591227581194152037877008"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.5469729458400387911719067324071834656347232910001912377537891999164393\
4470842585854358450436985654679479783098597573"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.5469729409506721096699099762423061638731118628730970888888"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.5469729392765426755024407396358687487687343428953433322104"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.5469729386164814877000320339528273441678195492858959012474"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.783308522634791*^9, 3.783308534471224*^9}, {
   3.783308611611051*^9, 3.783308614841382*^9}, {3.783308649025223*^9, 
   3.783308652151527*^9}, {3.783308690932619*^9, 3.783308693984804*^9}, {
   3.7833087331414757`*^9, 3.783308734848588*^9}, {3.783308993798205*^9, 
   3.7833089990137987`*^9}, {3.7833488779227247`*^9, 
   3.7833489107320623`*^9}, {3.783349547869049*^9, 3.7833495648659277`*^9}, {
   3.783349979449325*^9, 3.783350016596298*^9}, {3.7833500604954433`*^9, 
   3.783350088002021*^9}, {3.78335446684721*^9, 3.783354473394627*^9}, 
   3.783361389848569*^9, {3.7833807688517733`*^9, 3.78338077572786*^9}, {
   3.783385837085462*^9, 3.783385872300908*^9}, {3.7834629252227583`*^9, 
   3.783462934201775*^9}, {3.7880524530300817`*^9, 3.788052516201679*^9}, 
   3.788052558138069*^9, 3.788052772752768*^9, 3.7880531418942213`*^9, 
   3.788093259805097*^9, {3.788118548823579*^9, 3.788118563663661*^9}, 
   3.788118624158244*^9, {3.788118676510214*^9, 3.788118683792453*^9}, 
   3.788118794902608*^9, 3.788118858644145*^9, 3.788118911035466*^9, 
   3.788119126929585*^9, 3.78811996915432*^9, 3.7881211210834084`*^9, 
   3.7882225418099957`*^9, {3.7903700087908077`*^9, 3.7903700152369013`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"6e5b282c-2c0a-4b58-a81a-f68040577d1d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"P0", "=", "0.13"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.5558005139819966509511104411711582723814797598005422579121393910360490\
001965645244253835000340604455985904099561581"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.5553385701455061404582760901588265811360336295010772368858039648614846\
4171524516664977030490915729185911221907435333"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.5553242110675801042147520475201607725034741755996578016408840197432517\
7335778930490248471822183962180473355111962"}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.5553232032864701298081711004342748335986613595149489815508874221140272\
0237748291985674512656805137523140911463937902"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "5", "]"}], "=", 
     "0.5553230667711939495421429534840260554595971240457118357746793507537516\
2629047490719441118460016384226984965351737877"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.5553230377418132621726966731592983200882482867466819372087834213099491\
7588614885642345902683905327296286986427427818"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.5553230294911210995527011418427747808499309287647994328184"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.5553230266376353320322043566635728170939179896896234479631"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.5553230255004337890082488491571732326768191528572675198343"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.783308522634791*^9, 3.783308534471224*^9}, {
   3.783308611611051*^9, 3.783308614841382*^9}, {3.783308649025223*^9, 
   3.783308652151527*^9}, {3.783308690932619*^9, 3.783308693984804*^9}, {
   3.7833087331414757`*^9, 3.783308734848588*^9}, {3.783308993798205*^9, 
   3.7833089990137987`*^9}, {3.7833488779227247`*^9, 
   3.7833489107320623`*^9}, {3.783349547869049*^9, 3.7833495648659277`*^9}, {
   3.783349979449325*^9, 3.783350016596298*^9}, {3.7833500604954433`*^9, 
   3.783350088002021*^9}, {3.78335446684721*^9, 3.783354473394627*^9}, 
   3.783361389848569*^9, {3.7833807688517733`*^9, 3.78338077572786*^9}, {
   3.783385837085462*^9, 3.783385872300908*^9}, {3.7834629252227583`*^9, 
   3.783462934201775*^9}, {3.7880524530300817`*^9, 3.788052516201679*^9}, 
   3.788052558138069*^9, 3.788052772752768*^9, 3.7880531418942213`*^9, 
   3.788093259805097*^9, {3.788118548823579*^9, 3.788118563663661*^9}, 
   3.788118624158244*^9, {3.788118676510214*^9, 3.788118683792453*^9}, 
   3.788118794902608*^9, 3.788118858644145*^9, 3.788118911035466*^9, 
   3.788119126929585*^9, {3.7881192730604057`*^9, 3.788119285555723*^9}, {
   3.788121193196368*^9, 3.788121247077189*^9}, 3.78812128711205*^9, 
   3.788121472859661*^9, 3.78812225431542*^9, 3.788123608518675*^9, 
   3.7882156919955997`*^9, {3.790426989039432*^9, 3.790426994913089*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"b871b7d0-fb81-4d79-bd32-249d1c514349"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"P0", "=", "0.14"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.5644693037990245667926928019793465351777360934891371293414408837624241\
07340911380052657629412188136855756243040322"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.5636813933946559543533919071651333410318528932307057509223532581811317\
584556336888485228792644383580943112633113315"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.5636600159803818682102612999578979963386885260528596091245297330107010\
149534625134631670768630919173646397282293974"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.5636585922367399706036758954181297813608537453654057077296764763358765\
88540326540420011431108927974302913960487005"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "5", "]"}], "=", 
     "0.5636583998880747041443821535554223706718944723989439718885341224519062\
7399126638921433325412093816436154394730911683"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.5636583585281816422139920724720368517623958137354341736388833058470981\
0381185343101855227840517982379772516832109216"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.563658346604966589738082895997187038846886772061733747679"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.5636583424213859951971599196987913448970583564181765319075"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.5636583407314258011705940710745249936224671775459031157488"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.783308522634791*^9, 3.783308534471224*^9}, {
   3.783308611611051*^9, 3.783308614841382*^9}, {3.783308649025223*^9, 
   3.783308652151527*^9}, {3.783308690932619*^9, 3.783308693984804*^9}, {
   3.7833087331414757`*^9, 3.783308734848588*^9}, {3.783308993798205*^9, 
   3.7833089990137987`*^9}, {3.7833488779227247`*^9, 
   3.7833489107320623`*^9}, {3.783349547869049*^9, 3.7833495648659277`*^9}, {
   3.783349979449325*^9, 3.783350016596298*^9}, {3.7833500604954433`*^9, 
   3.783350088002021*^9}, {3.78335446684721*^9, 3.783354473394627*^9}, 
   3.783361389848569*^9, {3.7833807688517733`*^9, 3.78338077572786*^9}, {
   3.783385837085462*^9, 3.783385872300908*^9}, {3.7834629252227583`*^9, 
   3.783462934201775*^9}, {3.7880524530300817`*^9, 3.788052516201679*^9}, 
   3.788052558138069*^9, 3.788052772752768*^9, 3.7880531418942213`*^9, 
   3.788093259805097*^9, {3.788118548823579*^9, 3.788118563663661*^9}, 
   3.788118624158244*^9, {3.788118676510214*^9, 3.788118683792453*^9}, 
   3.788118794902608*^9, 3.788118858644145*^9, 3.788118911035466*^9, 
   3.788119126929585*^9, {3.7881192730604057`*^9, 3.788119294235951*^9}, {
   3.788124326462681*^9, 3.788124374685732*^9}, 3.788124558414171*^9, 
   3.788124683927989*^9, 3.788125541987789*^9, 3.788128149186495*^9, 
   3.788143244028921*^9, {3.790509874444583*^9, 3.790509880999518*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"db766816-3c84-4c2f-b92d-0af1deb2e231"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"P0", "=", "0.15"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.5732135843338610490831328764189520038381601466565472776685913033235351\
26547869668010654793503917800648432409593008"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.5720086134801698807274946150876665415791336913929522915934967349101315\
0686145162565853180384051798810121482181187805"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.5719804424802519572105685273678840820890333840911576407874775127551727\
370707149126382448780158968060116217326311382"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.5719786332425934861935632456934377044434203728035885939876083103998913\
164855091801951379008143759164936809956001098"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "5", "]"}], "=", 
     "0.5719783842657269979564780938914590704405021988729705829404386210231246\
3512537234830656454574712998704533990714502534"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.5719783295060485007892246246729138815562341473268003880789087539272135\
9590172910499003223896050756135931820522707596"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.5719783134078072168781728045950403192366027818313158413707060859360266\
500696166136617475260191194425624355695677279"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.5719783076634912783136177142352229380553100089761903962132655636061454\
8796911950648968898799473314584080068333150504"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.5719783053097816144692412502421641220605049042601209523521"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.783306193309682*^9, 3.783306197704179*^9}, {
  3.783306832155265*^9, 3.783306879693025*^9}, {3.783306909713572*^9, 
  3.7833069135264883`*^9}, {3.783306956858989*^9, 3.78330696038311*^9}, {
  3.7833071107482758`*^9, 3.783307114961261*^9}, {3.783308304869955*^9, 
  3.783308306112096*^9}, {3.78339332949606*^9, 3.783393338115314*^9}, {
  3.783432483569906*^9, 3.783432497311058*^9}, {3.79054575783891*^9, 
  3.790545785619632*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"11bac0ff-b2cb-4c23-aefc-f6a150bdcca2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"P0", "=", "0.16"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.5820344824957907789652765124145893388989305072879773887430383122776043\
8419469095193118963390608711024531242115401856"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.5803189639495414484849269384300330508771734557467040757507197724740583\
5770625625969551721045330009390897246519875816"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.5802849613424790273064414325017037694763272967924348253377263940100235\
568080924161397385631392590524185215021327567"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.5802827995628913577009642329154559318210955039904239915318075251418874\
439105846767909277331760972372259641920828408"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "5", "]"}], "=", 
     "0.5802824888202509718960776615998026291514431969955284429654526786092696\
1526261816631691733426180754232181046744112427"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.5802824182792649447863372417566325328161525582593678939454160750193966\
4457626037891504765126513598100696824803615202"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.5802823970885927978113835209204000021042955576847532991960209512225008\
8506802589176355447410500304528192524515170607"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.5802823894032278507172965439187131288194926755222423007929"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.5802823862141238544836690576243959162900962551068398040805"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.783308522634791*^9, 3.783308534471224*^9}, {
   3.783308611611051*^9, 3.783308614841382*^9}, {3.783308649025223*^9, 
   3.783308652151527*^9}, {3.783308690932619*^9, 3.783308693984804*^9}, {
   3.7833087331414757`*^9, 3.783308734848588*^9}, {3.783308993798205*^9, 
   3.7833089990137987`*^9}, {3.7833488779227247`*^9, 
   3.7833489107320623`*^9}, {3.783349547869049*^9, 3.7833495648659277`*^9}, {
   3.783349979449325*^9, 3.783350016596298*^9}, {3.7833500604954433`*^9, 
   3.783350088002021*^9}, {3.78335446684721*^9, 3.783354473394627*^9}, 
   3.783361389848569*^9, {3.7833807688517733`*^9, 3.78338077572786*^9}, {
   3.783385837085462*^9, 3.783385872300908*^9}, {3.7834629252227583`*^9, 
   3.783462934201775*^9}, {3.7880524530300817`*^9, 3.788052516201679*^9}, 
   3.788052558138069*^9, 3.788052772752768*^9, 3.7880531418942213`*^9, 
   3.788093259805097*^9, {3.788118548823579*^9, 3.788118563663661*^9}, 
   3.788118624158244*^9, {3.788118676510214*^9, 3.788118683792453*^9}, 
   3.788118794902608*^9, 3.788118858644145*^9, 3.788118911035466*^9, 
   3.788119126929585*^9, {3.7881192730604057`*^9, 3.7881193220358458`*^9}, {
   3.788143923963739*^9, 3.788143952627028*^9}, 3.7881439891955643`*^9, {
   3.788144114562026*^9, 3.788144214667748*^9}, 3.7881442657879257`*^9, 
   3.788144440345401*^9, 3.788148479970715*^9, 3.788188934620495*^9, 
   3.788209200979382*^9, {3.790599728247521*^9, 3.790599734607744*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"de7a332c-ae35-4e48-8981-1a878a390402"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"P0", "=", "0.17"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.5909331398333447611802956598199863260983883580290157945122512971781465\
434109090016485053580461975793669255862564762"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.5886113115817293708817369687215984717726583668139984751470534119092233\
9794141810946614102202711773012352708563245791"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.5885731157081500721723468351201307178974943441081851833692392302257885\
981631396651511189053823647077893729491963608"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.5885706120405942158289871252766452006273858505308830735491774669868491\
70329367841181410004551126868000721945527009"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "5", "]"}], "=", 
     "0.5885702266594019839633038371746491087528427417045218080986243942119668\
200687272264757331064855080226365399974121342"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.5885701360474915121351042085267596112812683881331302265582220847471462\
138281382475306592982617973149143847443995501"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.5885701082930266178394380498658550864582862268096402209766"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.5885700980961294065019571838671690973469433918723006142533"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.5885700938254057983542733202854234594943164077814459276608"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.783308522634791*^9, 3.783308534471224*^9}, {
   3.783308611611051*^9, 3.783308614841382*^9}, {3.783308649025223*^9, 
   3.783308652151527*^9}, {3.783308690932619*^9, 3.783308693984804*^9}, {
   3.7833087331414757`*^9, 3.783308734848588*^9}, {3.783308993798205*^9, 
   3.7833089990137987`*^9}, {3.7833488779227247`*^9, 
   3.7833489107320623`*^9}, {3.783349547869049*^9, 3.7833495648659277`*^9}, {
   3.783349979449325*^9, 3.783350016596298*^9}, {3.7833500604954433`*^9, 
   3.783350088002021*^9}, {3.78335446684721*^9, 3.783354473394627*^9}, 
   3.783361389848569*^9, {3.7833807688517733`*^9, 3.78338077572786*^9}, {
   3.783385837085462*^9, 3.783385872300908*^9}, {3.7834629252227583`*^9, 
   3.783462934201775*^9}, {3.7880524530300817`*^9, 3.788052516201679*^9}, 
   3.788052558138069*^9, 3.788052772752768*^9, 3.7880531418942213`*^9, 
   3.788093259805097*^9, {3.788118548823579*^9, 3.788118563663661*^9}, 
   3.788118624158244*^9, {3.788118676510214*^9, 3.788118683792453*^9}, 
   3.788118794902608*^9, 3.788118858644145*^9, 3.788118911035466*^9, 
   3.788119126929585*^9, {3.7881192730604057`*^9, 3.788119305739765*^9}, 
   3.788128229453915*^9, {3.788128268348517*^9, 3.7881282889407377`*^9}, 
   3.788128323373393*^9, 3.788128458649005*^9, 3.78813020606597*^9, 
   3.788131397537588*^9, 3.788136703512455*^9, 3.788144076397435*^9, {
   3.790634402885837*^9, 3.7906344098077583`*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"007455e9-1bd8-4b47-ae1c-3386708c2cc5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"P0", "=", "0.18"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.5999107125061927342896177273499285058715920373305732959264250450237900\
583634500652961012604944315887270967443126815"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.5968846500685939161242881021265394272858554848204323841469718605715855\
889444527142804911523615747496333435773708588"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.5968445154790694106111806354038366429208543734633722215522653647151386\
1165596883107023960352979839298575967632421535"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.5968416354968712875437890842154027620494093957259759932264178109673357\
5344514939228996709436473053510082934884529924"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "5", "]"}], "=", 
     "0.5968411523105276226457344771844329761085961498069339459776366866557171\
5628514206483739959166643410353999356692130152"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.5968410350493763963847606389103238305976908929274338229032949398153620\
5145980130032334167593742290665150786754028892"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.5968409986283416663127583374490549892878000382754207462548"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.5968409851391275977353729358722262671885633032700146625936"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.5968409794596849135689240223409139939049980275181029593818"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.783308522634791*^9, 3.783308534471224*^9}, {
   3.783308611611051*^9, 3.783308614841382*^9}, {3.783308649025223*^9, 
   3.783308652151527*^9}, {3.783308690932619*^9, 3.783308693984804*^9}, {
   3.7833087331414757`*^9, 3.783308734848588*^9}, {3.783308993798205*^9, 
   3.7833089990137987`*^9}, {3.7833488779227247`*^9, 
   3.7833489107320623`*^9}, {3.783349547869049*^9, 3.7833495648659277`*^9}, {
   3.783349979449325*^9, 3.783350016596298*^9}, {3.7833500604954433`*^9, 
   3.783350088002021*^9}, {3.78335446684721*^9, 3.783354473394627*^9}, 
   3.783361389848569*^9, {3.7833807688517733`*^9, 3.78338077572786*^9}, {
   3.783385837085462*^9, 3.783385872300908*^9}, {3.7834629252227583`*^9, 
   3.783462934201775*^9}, {3.7880524530300817`*^9, 3.788052516201679*^9}, 
   3.788052558138069*^9, 3.788052772752768*^9, 3.7880531418942213`*^9, 
   3.788093259805097*^9, {3.788118548823579*^9, 3.788118563663661*^9}, 
   3.788118624158244*^9, {3.788118676510214*^9, 3.788118683792453*^9}, 
   3.788118794902608*^9, 3.788118858644145*^9, 3.788118911035466*^9, 
   3.788119126929585*^9, {3.7881192730604057`*^9, 3.7881193239797363`*^9}, {
   3.7884021964529448`*^9, 3.7884022384249897`*^9}, 3.788402296688209*^9, 
   3.788402449487735*^9, 3.788403044016694*^9, 3.788404241932578*^9, 
   3.788640285634098*^9, {3.790684836328911*^9, 3.790684843205339*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"aef020ea-3a8d-4251-ac0b-08596686a20a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"P0", "=", "0.19"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.608968371242624878175342481898860515372331753082352181161"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.6051380927359466385547638619843820529580162326227695018943"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.6050988321606874956822924233320695227460307378116849217208"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.6050954754456901675845063092150684473947632588171775550372"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "5", "]"}], "=", 
     "0.6050948591396281410135404360232156564534510113973584435164"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.6050947061445009617413290400898280714792293063697832780977"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.6050946582884806359766620460919751394713236437111388390631"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.6050946405092760343286565720643750852823505458367024390181"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.6050946330117180697362545665839074805817457643763117803544"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.783308522634791*^9, 3.783308534471224*^9}, {
   3.783308611611051*^9, 3.783308614841382*^9}, {3.783308649025223*^9, 
   3.783308652151527*^9}, {3.783308690932619*^9, 3.783308693984804*^9}, {
   3.7833087331414757`*^9, 3.783308734848588*^9}, {3.783308993798205*^9, 
   3.7833089990137987`*^9}, {3.7833488779227247`*^9, 
   3.7833489107320623`*^9}, {3.783349547869049*^9, 3.7833495648659277`*^9}, {
   3.783349979449325*^9, 3.783350016596298*^9}, {3.7833500604954433`*^9, 
   3.783350088002021*^9}, {3.78335446684721*^9, 3.783354473394627*^9}, 
   3.783361389848569*^9, {3.7833807688517733`*^9, 3.78338077572786*^9}, {
   3.783385837085462*^9, 3.783385872300908*^9}, {3.7834629252227583`*^9, 
   3.783462934201775*^9}, {3.7880524530300817`*^9, 3.788052516201679*^9}, 
   3.788052558138069*^9, 3.788052772752768*^9, 3.7880531418942213`*^9, 
   3.788093259805097*^9, {3.788118548823579*^9, 3.788118563663661*^9}, 
   3.788118624158244*^9, {3.788118676510214*^9, 3.788118683792453*^9}, 
   3.788118794902608*^9, 3.788118858644145*^9, 3.788118911035466*^9, 
   3.788119126929585*^9, {3.7881192730604057`*^9, 3.7881193269079313`*^9}, {
   3.7884042992425137`*^9, 3.7884043363069*^9}, 3.788404372609236*^9, 
   3.7884044381757183`*^9, 3.788404635454393*^9, 3.7886420620700703`*^9, 
   3.788650748601452*^9, {3.7907400388667173`*^9, 3.7907400454290457`*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"6a60d340-c6a8-4f9b-947e-7fc0b418bef5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"P0", "=", "0.2"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.6181073012818834324103200205219865836926753484908040045754625678170003\
266202579210466912159190420984738865009191196"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.6133708644257238872394295470583576281922311005836769082614667620194973\
4559285276947192471287706041231781401199080685"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.6133357941415339173864842642325201651802710624740822322308362924174704\
4285174693381751815613510182063221002277848861"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.6133317751056061138131810245976605010553115097184204179983817967666055\
7901018189391272920728319164773688816947298175"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "5", "]"}], "=", 
     "0.6133309769482868795868292061617640263524629818496061035287880167419643\
5409796983086287756343268114960141607072691692"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.6133307765289445186221312784700126185905007127436904512214182122667118\
691030408607263235169379051029050522744212121"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.6133307137983902387839671377010676528357965569296212541550801395941182\
9732254457054488017709049298504804922823897603"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.6133306905164425366634884080485320774606177783229948198214842457008657\
309158183179470993611370007284192139839370242"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.6133306807105077336890889928826746711145808119257787826506"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.783303455635881*^9, 3.7833034697807903`*^9}, 
   3.78805237999234*^9, {3.790782197827011*^9, 3.7907822025044394`*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"7abf0760-4448-43c3-b6d6-160146b24cc1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"P0", "=", "0.21"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.6273287023005884884084759571608894693606123180291608476933574506179441\
960516629135908611041674223902852053712507492"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.6215822926442156099021180074709661280086889856681784281280407638502023\
722086440323241894644870686956561524100452735"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.6215551823846637500851054833200548369578176728687714965380332693996438\
9867381464359724896051292527226369578519784565"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.6215502126859215067070816458629901044476219206547850977105556207556888\
545592109575029260012771662061081667716997084"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "5", "]"}], "=", 
     "0.6215491697364230369791497084435013402125356583771954681853657542885167\
8796692079506995743584419684633646885690001318"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.6215489075796596151319106781232371747011231030789396554391733719332995\
9858120209671658818474908111044716337437666363"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.6215488258758274649440953913159325396127717220391422325964"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.6215487956696923807041545125457260411874387611525088855202"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.6215487829870910454621322001585942759323098457385416003597"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.783308522634791*^9, 3.783308534471224*^9}, {
   3.783308611611051*^9, 3.783308614841382*^9}, {3.783308649025223*^9, 
   3.783308652151527*^9}, {3.783308690932619*^9, 3.783308693984804*^9}, {
   3.7833087331414757`*^9, 3.783308734848588*^9}, {3.783308993798205*^9, 
   3.7833089990137987`*^9}, {3.7833488779227247`*^9, 
   3.7833489107320623`*^9}, {3.783349547869049*^9, 3.7833495648659277`*^9}, {
   3.783349979449325*^9, 3.783350016596298*^9}, {3.7833500604954433`*^9, 
   3.783350088002021*^9}, {3.78335446684721*^9, 3.783354473394627*^9}, 
   3.783361389848569*^9, {3.7833807688517733`*^9, 3.78338077572786*^9}, {
   3.783385837085462*^9, 3.783385872300908*^9}, {3.7834629252227583`*^9, 
   3.783462934201775*^9}, {3.7880524530300817`*^9, 3.788052516201679*^9}, 
   3.788052558138069*^9, 3.788052772752768*^9, 3.7880531418942213`*^9, 
   3.788093259805097*^9, {3.788118548823579*^9, 3.788118563663661*^9}, 
   3.788118624158244*^9, {3.788118676510214*^9, 3.788118683792453*^9}, 
   3.788118794902608*^9, 3.788118858644145*^9, 3.788118911035466*^9, 
   3.788119126929585*^9, {3.7881192730604057`*^9, 3.788119305739765*^9}, {
   3.788119335995887*^9, 3.788119336115939*^9}, {3.788404706466558*^9, 
   3.788404743977233*^9}, 3.788404776599909*^9, 3.788447420023406*^9, 
   3.788448102134914*^9, 3.788451024866435*^9, 3.788461155558857*^9, {
   3.791086457357814*^9, 3.791086466913354*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"be2ea19e-30ed-4ba1-911f-367fe01a37a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"P0", "=", "0.22"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.6366337883224868577629295362933277556127924603093605851213135048571913\
8318764186076153675178764570188191990470662082"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.6297717980609431154198674658378604162440627949377841691860699808390861\
2004183916678285810781678336068284940111021937"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.6297568264955445926578957222311174825239159310441579352002792342273247\
516124079384904426425458644645841724779762644"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.6297504989252973233479531395569701421087389850890039431865005607315181\
196779451237087915952753496566753957384298873"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "5", "]"}], "=", 
     "0.6297491336199896254184151455080467620281702538177226736113570039270900\
6679794947718074415530500611662382045555389654"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.6297487928231276136630130215469127671419696169788650278943466728137063\
1811982745565857459731636408680677346426770648"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.6297486874087744353928105580144005031575984846073169632134"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.6297486486564934881448871544098179210737985115430729242374"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.6297486324541322811312121349384240168655519571071378412176"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.783308522634791*^9, 3.783308534471224*^9}, {
   3.783308611611051*^9, 3.783308614841382*^9}, {3.783308649025223*^9, 
   3.783308652151527*^9}, {3.783308690932619*^9, 3.783308693984804*^9}, {
   3.7833087331414757`*^9, 3.783308734848588*^9}, {3.783308993798205*^9, 
   3.7833089990137987`*^9}, {3.7833488779227247`*^9, 
   3.7833489107320623`*^9}, {3.783349547869049*^9, 3.7833495648659277`*^9}, {
   3.783349979449325*^9, 3.783350016596298*^9}, {3.7833500604954433`*^9, 
   3.783350088002021*^9}, {3.78335446684721*^9, 3.783354473394627*^9}, 
   3.783361389848569*^9, {3.7833807688517733`*^9, 3.78338077572786*^9}, {
   3.783385837085462*^9, 3.783385872300908*^9}, {3.7834629252227583`*^9, 
   3.783462934201775*^9}, {3.7880524530300817`*^9, 3.788052516201679*^9}, 
   3.788052558138069*^9, 3.788052772752768*^9, 3.7880531418942213`*^9, 
   3.788093259805097*^9, {3.788118548823579*^9, 3.788118563663661*^9}, 
   3.788118624158244*^9, {3.788118676510214*^9, 3.788118683792453*^9}, 
   3.788118794902608*^9, 3.788118858644145*^9, 3.788118911035466*^9, 
   3.788119126929585*^9, {3.7881192730604057`*^9, 3.788119305739765*^9}, {
   3.78811933785186*^9, 3.788119338027792*^9}, 3.7884721328354797`*^9, 
   3.788472163329908*^9, 3.788472253380591*^9, 3.7884722973935823`*^9, 
   3.788475097385812*^9, {3.788475858741931*^9, 3.788475861046277*^9}, 
   3.7884774301644382`*^9, 3.788659142296254*^9, {3.7911522202577057`*^9, 
   3.7911522286259937`*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"561ea99a-b776-44c4-b9b0-03d8c4edef83"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"P0", "=", "0.23"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.6460237876107386951839692506980443700870059195562472709532692187348478\
1334984322903741077629435660082475160303568233"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.6379388844190057634408622595689536816273795395963312280263846031501093\
1362189235730366945267411044701459546135513855"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.6379406011215129141442804898375573688452292431676407737257057474481239\
3793513736286733423259173197612444976859309953"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.6379323748620682083273710726003256965650156396895531868723967945133860\
7549201488939246509962683885494005581949122546"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "5", "]"}], "=", 
     "0.6379305948938383644873808277596878895053325893746788827477704070504579\
3302509389419336659292265023015321165799299657"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.6379301560239854295521359908197997124872730544580935321274387123616161\
2930979963238044770555124712640254349064295164"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.6379300215462733300811374893945356224928814780779181052543"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.637929972433350185525648649976686511630673343856071959155"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.6379299519962445662437688415433147057546670791728801029865"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.783308522634791*^9, 3.783308534471224*^9}, {
   3.783308611611051*^9, 3.783308614841382*^9}, {3.783308649025223*^9, 
   3.783308652151527*^9}, {3.783308690932619*^9, 3.783308693984804*^9}, {
   3.7833087331414757`*^9, 3.783308734848588*^9}, {3.783308993798205*^9, 
   3.7833089990137987`*^9}, {3.7833488779227247`*^9, 
   3.7833489107320623`*^9}, {3.783349547869049*^9, 3.7833495648659277`*^9}, {
   3.783349979449325*^9, 3.783350016596298*^9}, {3.7833500604954433`*^9, 
   3.783350088002021*^9}, {3.78335446684721*^9, 3.783354473394627*^9}, 
   3.783361389848569*^9, {3.7833807688517733`*^9, 3.78338077572786*^9}, {
   3.783385837085462*^9, 3.783385872300908*^9}, {3.7834629252227583`*^9, 
   3.783462934201775*^9}, {3.7880524530300817`*^9, 3.788052516201679*^9}, 
   3.788052558138069*^9, 3.788052772752768*^9, 3.7880531418942213`*^9, 
   3.788093259805097*^9, {3.788118548823579*^9, 3.788118563663661*^9}, 
   3.788118624158244*^9, {3.788118676510214*^9, 3.788118683792453*^9}, 
   3.788118794902608*^9, 3.788118858644145*^9, 3.788118911035466*^9, 
   3.788119126929585*^9, {3.7881192730604057`*^9, 3.788119305739765*^9}, {
   3.7881193400677223`*^9, 3.788119340171913*^9}, 3.788477522345962*^9, 
   3.788477553844046*^9, 3.78847780619423*^9, 3.788477874507124*^9, 
   3.78847809858773*^9, 3.78847885679773*^9, 3.788480132419343*^9, 
   3.788573843987814*^9, {3.7912464685066833`*^9, 3.7912464808017197`*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"1cae2ce0-72f0-4c61-8852-2c85343a4455"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"P0", "=", "0.24"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.6554999425419436218275700397054792820621746994418814002115674107268632\
592847345133917978717607211501521202114584769"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.6460831278906321590153844864888570396302155438618561970514745410399869\
5916914104361710209486766387639872106194011774"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.6461064226303585981392933934806610120979089498805505954757157702962334\
9764129191623450636977807086988548959270536612"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.6460956098167721648067015288290170453076533260482150813818793444844593\
00008113238342939253451584546729868758573279"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "5", "]"}], "=", 
     "0.6460933082309778655572614892093293703972975839842009305974087450762781\
4374667960487995580070077682633642476572941642"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.6460927493894829927454342586174159085852460987428173700456284599656905\
2851709586718217920297737884188747629942460057"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.6460925799002255357247543726939499106020781305894597247083"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.6460925184260101921376928383614497941891509631068223522857"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.6460924929694183639693743667181633409603348635052882413237"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.783308522634791*^9, 3.783308534471224*^9}, {
   3.783308611611051*^9, 3.783308614841382*^9}, {3.783308649025223*^9, 
   3.783308652151527*^9}, {3.783308690932619*^9, 3.783308693984804*^9}, {
   3.7833087331414757`*^9, 3.783308734848588*^9}, {3.783308993798205*^9, 
   3.7833089990137987`*^9}, {3.7833488779227247`*^9, 
   3.7833489107320623`*^9}, {3.783349547869049*^9, 3.7833495648659277`*^9}, {
   3.783349979449325*^9, 3.783350016596298*^9}, {3.7833500604954433`*^9, 
   3.783350088002021*^9}, {3.78335446684721*^9, 3.783354473394627*^9}, 
   3.783361389848569*^9, {3.7833807688517733`*^9, 3.78338077572786*^9}, {
   3.783385837085462*^9, 3.783385872300908*^9}, {3.7834629252227583`*^9, 
   3.783462934201775*^9}, {3.7880524530300817`*^9, 3.788052516201679*^9}, 
   3.788052558138069*^9, 3.788052772752768*^9, 3.7880531418942213`*^9, 
   3.788093259805097*^9, {3.788118548823579*^9, 3.788118563663661*^9}, 
   3.788118624158244*^9, {3.788118676510214*^9, 3.788118683792453*^9}, 
   3.788118794902608*^9, 3.788118858644145*^9, 3.788118911035466*^9, 
   3.788119126929585*^9, {3.7881192730604057`*^9, 3.788119305739765*^9}, {
   3.788119342403998*^9, 3.788119342499889*^9}, {3.788481172650934*^9, 
   3.788481197876635*^9}, 3.7884812479431047`*^9, 3.788481323956007*^9, 
   3.788481514697193*^9, 3.788482302192869*^9, 3.788483684040265*^9, 
   3.788567504200183*^9, {3.791577599903389*^9, 3.79157760715106*^9}},
 CellLabel->
  "In[220]:=",ExpressionUUID->"267c2dbb-5408-423a-a987-e390d63a138e"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"P0", "=", "0.25"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7832561652549667`*^9, 3.7832561694273233`*^9}},
 CellLabel->
  "In[229]:=",ExpressionUUID->"35647556-fb65-4b43-a9bd-44a3f7ea16a3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P3", "[", "1", "]"}], "=", 
   "0.665063509461096616909307926882340458678506567262975785069758724314916271\
13600004635143273344656071958875917407736212"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P3", "[", "2", "]"}], "=", 
   "0.654204165881153740166217883515589104033263024244784515307918678928901498\
734223589059133883329104887515907004490463"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P3", "[", "3", "]"}], "=", 
   "0.654254246009790508935963421306888380081006271723501306557811968917656443\
50951603056996951744249096611590880883117832"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P3", "[", "4", "]"}], "=", 
   "0.654239999568611241509016175631831784347227554485867557985096234290962222\
30950789856038941911633458983142555215018962"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P3", "[", "5", "]"}], "=", 
   "0.654237055010348196069575661339715275068955679097715694550266808708268090\
71366572064305917818415805210393911400459033"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P3", "[", "6", "]"}], "=", 
   "0.654236351885752639836760404541030616918960835758850151560077052037328322\
72245608378751214788750250901581026259515652"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P3", "[", "7", "]"}], "=", 
   "0.654236140855449929327385119625087869583491765948519212966370534566568089\
72249367586259416952101394694534909012270044"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P3", "[", "8", "]"}], "=", 
   "0.654236064836983387049212117465749496476608881142081754256665909737765319\
2943392040748548837803084415413462671342591"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P3", "[", "9", "]"}], "=", 
   "0.6542360335074610988668542453126152582401667464269299216823"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"P3", "[", "10", "]"}], "=", 
    "0.6542360192111390848088420749932608996285158687489474191727"}], ";"}], 
  " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"converged", " ", "to", " ", "1", "e"}], "-", "27"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"P3", "[", "11", "]"}], "=", 
    "0.654236012143445690738781660934612273864377716752320816357"}], ";"}], 
  " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"converged", " ", "to", " ", "1", "e"}], "-", "24"}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.78325619036583*^9, 3.783256209835235*^9}, {
   3.783256559039023*^9, 3.783256592638027*^9}, {3.7832567122825003`*^9, 
   3.783256719240818*^9}, {3.783257113379936*^9, 3.78325712664539*^9}, {
   3.7832581340514193`*^9, 3.783258137803234*^9}, {3.783258425317325*^9, 
   3.783258431302909*^9}, {3.783281911033525*^9, 3.7832819207673273`*^9}, {
   3.783300942354701*^9, 3.7833009531439*^9}, {3.7875353419478817`*^9, 
   3.787535360520578*^9}, 3.787535412896603*^9, {3.787608783086273*^9, 
   3.787608787702808*^9}, {3.787609872643177*^9, 3.787609892651864*^9}, {
   3.788053444280098*^9, 3.788053458679864*^9}, {3.7880539534301643`*^9, 
   3.78805398774827*^9}, {3.7916651224347353`*^9, 3.791665141105809*^9}},
 CellLabel->
  "In[230]:=",ExpressionUUID->"39743ac0-79d4-40c4-8d3a-1c8e38b73ef0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"P0", "=", "0.26"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.6747157585166540940415465572304290834050838433016394695946051738565298\
6952551961988339641168359693470304012033162841"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.6623016852502426390866415146314352308072094497398115882094853802447332\
1109892731407971375113029337593835685668465592"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.6623840619256315293760353638653069677923976385094654251251768924471080\
070174093708836263058006560706871951955297152"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.6623653647085847570141713630943002788178292082970150707660566080907382\
552051970837493053586563687094191890755790449"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "5", "]"}], "=", 
     "0.6623616417660159432063973134594315897446532653357196486988445591314887\
5093258723662365107412020459588035982804824257"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.6623607676619512664181701517957468597893744835975373443413695433376349\
744466219317264168199254698929491823211976239"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.662360507985062859108175038125113066795812862132462511309"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.6623604150577531652709777568793169267259515446771912241332"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.6623603769329428938390595504808883831593024068063968036086"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.783308522634791*^9, 3.783308534471224*^9}, {
   3.783308611611051*^9, 3.783308614841382*^9}, {3.783308649025223*^9, 
   3.783308652151527*^9}, {3.783308690932619*^9, 3.783308693984804*^9}, {
   3.7833087331414757`*^9, 3.783308734848588*^9}, {3.783308993798205*^9, 
   3.7833089990137987`*^9}, {3.7833488779227247`*^9, 
   3.7833489107320623`*^9}, {3.783349547869049*^9, 3.7833495648659277`*^9}, {
   3.783349979449325*^9, 3.783350016596298*^9}, {3.7833500604954433`*^9, 
   3.783350088002021*^9}, {3.78335446684721*^9, 3.783354473394627*^9}, 
   3.783361389848569*^9, {3.7833807688517733`*^9, 3.78338077572786*^9}, {
   3.783385837085462*^9, 3.783385872300908*^9}, {3.7834629252227583`*^9, 
   3.783462934201775*^9}, {3.7880524530300817`*^9, 3.788052516201679*^9}, 
   3.788052558138069*^9, 3.788052772752768*^9, 3.7880531418942213`*^9, 
   3.788093259805097*^9, {3.788118548823579*^9, 3.788118563663661*^9}, 
   3.788118624158244*^9, {3.788118676510214*^9, 3.788118683792453*^9}, 
   3.788118794902608*^9, 3.788118858644145*^9, 3.788118911035466*^9, 
   3.788119126929585*^9, {3.7881192730604057`*^9, 3.788119305739765*^9}, 
   3.7881193843559513`*^9, 3.7884838054994287`*^9, 3.788483886008203*^9, 
   3.788483973641405*^9, 3.788484025539332*^9, 3.7884844339003973`*^9, 
   3.7884856063458643`*^9, 3.7884874990701523`*^9, 3.78855977250743*^9, {
   3.791845551153751*^9, 3.7918455689192333`*^9}},
 CellLabel->
  "In[241]:=",ExpressionUUID->"02cb1039-0077-403e-b130-78c035cf3cad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"P0", "=", "0.27"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.6844579734748825335861423709269415379323020218619433270714344106736979\
2961340795021962954206958760980959494078641909"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.6703754098802277388578896946767886011596261456565043975397628328156261\
5820791976878373084303956906162894671903568139"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.6704958938748347934881269873085828811072950622823823615084738459711847\
7626803289610964395575524954846544917467231889"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.6704715491527649142763392467020000173241641436566517398866926684535168\
8036464073346210249260287578990105244563548174"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "5", "]"}], "=", 
     "0.6704668987513542417237096816591849869130201174611772479402961928138089\
4887884748354575178872049973233185892233864853"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.6704658245783778510323945741908894662971329727737585890456294971985151\
2779014934654150845810096403888746807640546384"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.6704655085680244239169113328516812383149037652590332676106"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.6704653961827437575834651014285025117536752787599161292457"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.6704653502697864658508177757477059040898536830791260333061"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.783308522634791*^9, 3.783308534471224*^9}, {
   3.783308611611051*^9, 3.783308614841382*^9}, {3.783308649025223*^9, 
   3.783308652151527*^9}, {3.783308690932619*^9, 3.783308693984804*^9}, {
   3.7833087331414757`*^9, 3.783308734848588*^9}, {3.783308993798205*^9, 
   3.7833089990137987`*^9}, {3.7833488779227247`*^9, 
   3.7833489107320623`*^9}, {3.783349547869049*^9, 3.7833495648659277`*^9}, {
   3.783349979449325*^9, 3.783350016596298*^9}, {3.7833500604954433`*^9, 
   3.783350088002021*^9}, {3.78335446684721*^9, 3.783354473394627*^9}, 
   3.783361389848569*^9, {3.7833807688517733`*^9, 3.78338077572786*^9}, {
   3.783385837085462*^9, 3.783385872300908*^9}, {3.7834629252227583`*^9, 
   3.783462934201775*^9}, {3.7880524530300817`*^9, 3.788052516201679*^9}, 
   3.788052558138069*^9, 3.788052772752768*^9, 3.7880531418942213`*^9, 
   3.788093259805097*^9, {3.788118548823579*^9, 3.788118563663661*^9}, 
   3.788118624158244*^9, {3.788118676510214*^9, 3.788118683792453*^9}, 
   3.788118794902608*^9, 3.788118858644145*^9, 3.788118911035466*^9, 
   3.788119126929585*^9, {3.7881192730604057`*^9, 3.788119305739765*^9}, {
   3.788119386028267*^9, 3.788119387123785*^9}, {3.788487654787986*^9, 
   3.788487682441976*^9}, 3.7884877165628767`*^9, 3.7884877748104057`*^9, 
   3.78848793531892*^9, 3.788489386543378*^9, 3.7884906965505123`*^9, {
   3.788549878909284*^9, 3.788549900100676*^9}, {3.792443381384132*^9, 
   3.792443386054997*^9}, {3.7925265828599854`*^9, 3.792526584691971*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"fb4f216e-4aa8-43d8-a635-690103952421"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"P0", "=", "0.28"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.6942914515126559912217874115132757068962939892654685613095856361575684\
845190654675347099274112710680784033168409935"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.6784250874763742098889432154486667086128114927362019883482770501754484\
0792385594116633655559416377731387792034889797"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.6785897953701484641412956735884916797527854824165553506551875734535709\
1724353317523278951360280566832802878862660945"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.6785584187994990421117363054228773056139941803752014641880233762410399\
8374750898365708275632570415295167244920603053"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "5", "]"}], "=", 
     "0.6785526786123075341418060578050762460374395683747449957891948608578417\
8830586377688932412382696564206143811555078656"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.6785513728346760146398532926773061310665103757886554168396838973591296\
587625722202845364634470945508033104874650707"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.678550992205488680762183413863671832251095222720819593428"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.678550857621821468769050309203068214124746603705492314294"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.6785508028543237666919067488937869131993695420780987686076"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.783308522634791*^9, 3.783308534471224*^9}, {
   3.783308611611051*^9, 3.783308614841382*^9}, {3.783308649025223*^9, 
   3.783308652151527*^9}, {3.783308690932619*^9, 3.783308693984804*^9}, {
   3.7833087331414757`*^9, 3.783308734848588*^9}, {3.783308993798205*^9, 
   3.7833089990137987`*^9}, {3.7833488779227247`*^9, 
   3.7833489107320623`*^9}, {3.783349547869049*^9, 3.7833495648659277`*^9}, {
   3.783349979449325*^9, 3.783350016596298*^9}, {3.7833500604954433`*^9, 
   3.783350088002021*^9}, {3.78335446684721*^9, 3.783354473394627*^9}, 
   3.783361389848569*^9, {3.7833807688517733`*^9, 3.78338077572786*^9}, {
   3.783385837085462*^9, 3.783385872300908*^9}, {3.7834629252227583`*^9, 
   3.783462934201775*^9}, {3.7880524530300817`*^9, 3.788052516201679*^9}, 
   3.788052558138069*^9, 3.788052772752768*^9, 3.7880531418942213`*^9, 
   3.788093259805097*^9, {3.788118548823579*^9, 3.788118563663661*^9}, 
   3.788118624158244*^9, {3.788118676510214*^9, 3.788118683792453*^9}, 
   3.788118794902608*^9, 3.788118858644145*^9, 3.788118911035466*^9, 
   3.788119126929585*^9, {3.7881192730604057`*^9, 3.788119305739765*^9}, {
   3.788119390963835*^9, 3.788119391212035*^9}, 3.7884910046268578`*^9, {
   3.788491041409697*^9, 3.788491070096751*^9}, 3.788491204390847*^9, 
   3.788491461968219*^9, 3.7884920604088993`*^9, 3.788493159711895*^9, 
   3.788544473161297*^9, {3.788549879011664*^9, 3.788549879080183*^9}, {
   3.79285065682275*^9, 3.792850667248027*^9}},
 CellLabel->
  "In[259]:=",ExpressionUUID->"61dd9471-485c-4e5e-9b11-812f4dd24185"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"P0", "=", "0.29"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.7042175029878649411071754878449628518867397330088993989297977889175281\
081472866817572357810658734747981016601711714"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.6864504754313602847472440157143663473741396208600461387319767465065017\
966633764586008508484083598443316220008227255"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.6866658470969012293131991364576549315356758315818317408371364757736528\
8381221386954162510203825220341201663810971056"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.6866258603140931569632919527733820075091392252749346340307949249446501\
0695171671605916581476341378948124210669106007"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P3", "[", "5", "]"}], "=", 
    "0.68661885516424568545928114519253699137604000088398064471008710285062916\
749686422061956314510193857366301132767324964"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.6866172836942055474840791469663575695424786112821722561600571134737163\
9586948703807860698967038507597482474424311129"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.6866168295323954203609711819564939988857072151916101993506514068604335\
5652524648150514018380003285139730249884612237"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.6866166698078461884304357621035783163100186445195798514915"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.6866166050413575807948129273428039307245127574789966916729"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.783308522634791*^9, 3.783308534471224*^9}, {
   3.783308611611051*^9, 3.783308614841382*^9}, {3.783308649025223*^9, 
   3.783308652151527*^9}, {3.783308690932619*^9, 3.783308693984804*^9}, {
   3.7833087331414757`*^9, 3.783308734848588*^9}, {3.783308993798205*^9, 
   3.7833089990137987`*^9}, {3.7833488779227247`*^9, 
   3.7833489107320623`*^9}, {3.783349547869049*^9, 3.7833495648659277`*^9}, {
   3.783349979449325*^9, 3.783350016596298*^9}, {3.7833500604954433`*^9, 
   3.783350088002021*^9}, {3.78335446684721*^9, 3.783354473394627*^9}, 
   3.783361389848569*^9, {3.7833807688517733`*^9, 3.78338077572786*^9}, {
   3.783385837085462*^9, 3.783385872300908*^9}, {3.7834629252227583`*^9, 
   3.783462934201775*^9}, {3.7880524530300817`*^9, 3.788052516201679*^9}, 
   3.788052558138069*^9, 3.788052772752768*^9, 3.7880531418942213`*^9, 
   3.788093259805097*^9, {3.788118548823579*^9, 3.788118563663661*^9}, 
   3.788118624158244*^9, {3.788118676510214*^9, 3.788118683792453*^9}, 
   3.788118794902608*^9, 3.788118858644145*^9, 3.788118911035466*^9, 
   3.788119126929585*^9, {3.7881192730604057`*^9, 3.788119305739765*^9}, {
   3.788119395155789*^9, 3.788119395308004*^9}, {3.788659222765839*^9, 
   3.788659264141821*^9}, 3.788659294381351*^9, 3.788659485084174*^9, 
   3.788660048877009*^9, 3.788663843229973*^9, 3.788715736136587*^9, {
   3.792931641460814*^9, 3.792931648921337*^9}},
 CellLabel->
  "In[268]:=",ExpressionUUID->"e43ccd05-909d-43d4-981e-10af2a962527"],

Cell[BoxData["0.\
686618855164245685459281145192536991376040000883980644710087102850629167496864\
22061956314510193857366301132767324964`115.8367157253661"], "Output",
 CellChangeTimes->{3.80393569757512*^9},
 CellLabel->
  "Out[272]=",ExpressionUUID->"75ae6361-5124-407f-93c3-9359419f0205"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"P0", "=", "0.30"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "1", "]"}], "=", 
     "0.7142374511865974416903802624851443750936806698716674226711997605105484\
9851368549531093423547263226906183892658955356"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "2", "]"}], "=", 
     "0.6944513255232487855648325404973608729871740461528822224079929562354233\
528519257219352915325991324457705467873429738"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "3", "]"}], "=", 
     "0.6947241539893759462156374099048706926283797729670402609336627451058934\
4510332382102399982336911795671848228606632519"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "4", "]"}], "=", 
     "0.6946737800235981236837476692791670622777078930602927777538894239379761\
3374519944630200544040634067455127009658551986"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "5", "]"}], "=", 
     "0.6946653222671789810231756473882058447316058228038453460006616523354006\
9727969194108170664133223226810664085466684772"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "6", "]"}], "=", 
     "0.6946634483006090704800655246636380486854319028397184173359712425286626\
706610501977617213159281094055661691281846982"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "7", "]"}], "=", 
     "0.6946629110205438560107686388301467215724220693343461979551"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "8", "]"}], "=", 
     "0.694662722995543930971057630101600158764493416225096439604"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P3", "[", "9", "]"}], "=", 
     "0.6946626470015034191994387699722029504340668196485348872104"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.783308522634791*^9, 3.783308534471224*^9}, {
   3.783308611611051*^9, 3.783308614841382*^9}, {3.783308649025223*^9, 
   3.783308652151527*^9}, {3.783308690932619*^9, 3.783308693984804*^9}, {
   3.7833087331414757`*^9, 3.783308734848588*^9}, {3.783308993798205*^9, 
   3.7833089990137987`*^9}, {3.7833488779227247`*^9, 
   3.7833489107320623`*^9}, {3.783349547869049*^9, 3.7833495648659277`*^9}, {
   3.783349979449325*^9, 3.783350016596298*^9}, {3.7833500604954433`*^9, 
   3.783350088002021*^9}, {3.78335446684721*^9, 3.783354473394627*^9}, 
   3.783361389848569*^9, {3.7833807688517733`*^9, 3.78338077572786*^9}, {
   3.783385837085462*^9, 3.783385872300908*^9}, {3.7834629252227583`*^9, 
   3.783462934201775*^9}, {3.7880524530300817`*^9, 3.788052516201679*^9}, 
   3.788052558138069*^9, 3.788052772752768*^9, 3.7880531418942213`*^9, 
   3.788093259805097*^9, {3.788118548823579*^9, 3.788118563663661*^9}, 
   3.788118624158244*^9, {3.788118676510214*^9, 3.788118683792453*^9}, 
   3.788118794902608*^9, 3.788118858644145*^9, 3.788118911035466*^9, 
   3.788119126929585*^9, {3.7881192730604057`*^9, 3.788119305739765*^9}, {
   3.788119398908595*^9, 3.7881193999958363`*^9}, 3.7886639061321774`*^9, {
   3.788663936134708*^9, 3.788663956715598*^9}, 3.788663990857978*^9, 
   3.78866429248313*^9, 3.788664900755643*^9, 3.78866578730932*^9, 
   3.788710499667149*^9, {3.79310685672725*^9, 3.7931069094251413`*^9}},
 CellLabel->
  "In[277]:=",ExpressionUUID->"9e1d00e8-e13d-4186-a18c-152ec8297ce0"]
},
WindowSize->{1114, 547},
WindowMargins->{{-1257, Automatic}, {113, Automatic}},
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 499, 12, 55, "Input",ExpressionUUID->"bfe73750-bbd3-4a29-a0a6-d4f14ea09846"],
Cell[1060, 34, 3127, 77, 469, "Input",ExpressionUUID->"89ed2810-b507-4d68-8de7-13c848ace131"],
Cell[4190, 113, 2349, 60, 400, "Input",ExpressionUUID->"ad349aa3-d6a9-4615-9031-74afe22a6589"],
Cell[6542, 175, 2378, 60, 400, "Input",ExpressionUUID->"3c6390fa-6a61-4f0c-a27a-25d1b5a024d2"],
Cell[8923, 237, 289, 5, 31, "Input",ExpressionUUID->"1f0567dc-834a-4647-aebf-7d99cf00a154"],
Cell[9215, 244, 2491, 55, 377, "Input",ExpressionUUID->"b697977d-aa9b-42b6-8ec2-673fbf09ddbe"],
Cell[11709, 301, 313, 5, 31, "Input",ExpressionUUID->"f3b4ae76-e01d-492b-a580-00297c9f31c8"],
Cell[12025, 308, 2677, 56, 377, "Input",ExpressionUUID->"9c7263fd-768f-4431-82c4-9da9b99dc7fa"],
Cell[14705, 366, 2908, 68, 423, "Input",ExpressionUUID->"5365a511-816f-424a-99f1-268d26a6608a"],
Cell[17616, 436, 3063, 70, 400, "Input",ExpressionUUID->"6928d5e5-6422-42ac-bc7f-fc8f093e0c9c"],
Cell[20682, 508, 3306, 73, 400, "Input",ExpressionUUID->"781cb7e2-31af-4798-bc10-940307b62d53"],
Cell[23991, 583, 3480, 76, 400, "Input",ExpressionUUID->"28bf4c89-8fea-4481-9eee-2cd1fa84b480"],
Cell[27474, 661, 3067, 70, 400, "Input",ExpressionUUID->"2378f38e-927e-45f3-b00d-aea710046d70"],
Cell[30544, 733, 3003, 69, 423, "Input",ExpressionUUID->"59461666-595c-4d3a-ba3a-b15f3eac34ec"],
Cell[33550, 804, 3090, 71, 377, "Input",ExpressionUUID->"57e4aa70-f614-49b9-8dae-cfccccac9880"],
Cell[36643, 877, 3326, 74, 377, "Input",ExpressionUUID->"6e5b282c-2c0a-4b58-a81a-f68040577d1d"],
Cell[39972, 953, 3464, 76, 377, "Input",ExpressionUUID->"b871b7d0-fb81-4d79-bd32-249d1c514349"],
Cell[43439, 1031, 3453, 74, 377, "Input",ExpressionUUID->"db766816-3c84-4c2f-b92d-0af1deb2e231"],
Cell[46895, 1107, 2670, 65, 423, "Input",ExpressionUUID->"11bac0ff-b2cb-4c23-aefc-f6a150bdcca2"],
Cell[49568, 1174, 3604, 78, 400, "Input",ExpressionUUID->"de7a332c-ae35-4e48-8981-1a878a390402"],
Cell[53175, 1254, 3509, 76, 377, "Input",ExpressionUUID->"007455e9-1bd8-4b47-ae1c-3386708c2cc5"],
Cell[56687, 1332, 3472, 76, 377, "Input",ExpressionUUID->"aef020ea-3a8d-4251-ac0b-08596686a20a"],
Cell[60162, 1410, 3117, 70, 239, "Input",ExpressionUUID->"6a60d340-c6a8-4f9b-947e-7fc0b418bef5"],
Cell[63282, 1482, 2356, 61, 423, "Input",ExpressionUUID->"7abf0760-4448-43c3-b6d6-160146b24cc1"],
Cell[65641, 1545, 3515, 77, 377, "Input",ExpressionUUID->"be2ea19e-30ed-4ba1-911f-367fe01a37a8"],
Cell[69159, 1624, 3573, 78, 377, "Input",ExpressionUUID->"561ea99a-b776-44c4-b9b0-03d8c4edef83"],
Cell[72735, 1704, 3540, 77, 377, "Input",ExpressionUUID->"1cae2ce0-72f0-4c61-8852-2c85343a4455"],
Cell[76278, 1783, 3534, 76, 377, "Input",ExpressionUUID->"267c2dbb-5408-423a-a987-e390d63a138e"],
Cell[79815, 1861, 241, 5, 31, "Input",ExpressionUUID->"35647556-fb65-4b43-a9bd-44a3f7ea16a3"],
Cell[80059, 1868, 3352, 78, 469, "Input",ExpressionUUID->"39743ac0-79d4-40c4-8d3a-1c8e38b73ef0"],
Cell[83414, 1948, 3521, 77, 377, "Input",ExpressionUUID->"02cb1039-0077-403e-b130-78c035cf3cad"],
Cell[86938, 2027, 3621, 78, 377, "Input",ExpressionUUID->"fb4f216e-4aa8-43d8-a635-690103952421"],
Cell[90562, 2107, 3589, 78, 377, "Input",ExpressionUUID->"61dd9471-485c-4e5e-9b11-812f4dd24185"],
Cell[CellGroupData[{
Cell[94176, 2189, 3550, 76, 492, "Input",ExpressionUUID->"e43ccd05-909d-43d4-981e-10af2a962527"],
Cell[97729, 2267, 291, 5, 35, "Output",ExpressionUUID->"75ae6361-5124-407f-93c3-9359419f0205"]
}, Open  ]],
Cell[98035, 2275, 3540, 77, 377, "Input",ExpressionUUID->"9e1d00e8-e13d-4186-a18c-152ec8297ce0"]
}
]
*)


